Lower Bounds for Possibly Divergent Probabilistic Programs

We present a new proof rule for verifying lower bounds on quantities of probabilistic programs. Our proof rule is not confined to almost-surely terminating programs -- as is the case for existing rules -- and can be used to establish non-trivial lower bounds on, e.g., termination probabilities and expected values, for possibly divergent probabilistic loops, e.g., the well-known three-dimensional random walk on a lattice.

==> figures/graphic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    141341,       3148]
NotebookOptionsPosition[    140299,       3123]
NotebookOutlinePosition[    140783,       3141]
CellTagsIndexPosition[    140740,       3138]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"data1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.5504587155963303"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.6137387308999623"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.6490278286774567"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.6705283877264103"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.6843406958709658"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.693518262573101"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.6997535376191213"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.7040542234471947"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.707051476771778"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.7091554525850335"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.7106399104529564"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.7116909857881676"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.712437099336526"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.71296768561381"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.7133454758434555"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.7136147241498411"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.7138067404996625"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.7139437362543695"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.714041514169755"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.3378377959883702"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.3983334205867147"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.43519152181670334"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.45886976435022686"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.4746027358396018"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.4852917787756362"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.4926643830523337"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.4978025316087624"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.5014093472886287"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.5039541322050684"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.5057559756368593"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.5070350274340445"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.5079446039093888"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.5085922443030665"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.5090538128282988"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.5093829837137075"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.509617833578919"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.509785452862437"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.21926602348452404"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.2670937910612338"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.2978191315269524"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.3182345241986319"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.3321048292495728"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.3416716569590397"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.34833901342843426"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.35301928529111337"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.3563214440352739"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.3586595490833739"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.36031926962896804"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.36149955198037675"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.3623399416457257"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.3629388808644472"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.3633660184189298"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.3636707635292376"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.3638882689620761"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.714285714"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.714285714"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.510204081"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.510204081"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.364431487"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.364431487"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "data1", ",", "data2", ",", "data3", ",", "data4", ",", "data5", ",", 
       "data6"}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[FilledCircle]\>\"", ",", "\"\<\[FilledSquare]\>\"", ",", 
        "\"\<\[FilledUpTriangle]\>\"", ",", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", "}"}], "]"}], ",", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", "}"}], "]"}], ",", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", "}"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \
\(0\)]\)(\!\(\*StyleBox[\"x\",FontSlant->\"Italic\"]\)) = 1\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \
\(0\)]\)(\!\(\*StyleBox[\"x\",FontSlant->\"Italic\"]\)) = 2\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \
\(0\)]\)(\!\(\*StyleBox[\"x\",FontSlant->\"Italic\"]\)) = 3\>\"", ",", "None",
           ",", "None", ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.85", ",", "0.2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick", ",", "Thick", ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Thick", ",", "Dashed", ",", 
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "1"}], "]"}]}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Thick", ",", "Dashed", ",", 
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "2"}], "]"}]}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Thick", ",", "Dashed", ",", 
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "3"}], "]"}]}], "]"}]}], "}"}]}], ",", " ", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*StyleBox[\"M\",FontSlant->\"Italic\"]\)\>\"", ",", 
        "\"\<Probability\>\""}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<E:\\\\lowerbound\\\\generat\\\\figure\\\\grw.png\>\"", ",", "aa"}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<E:\\\\lowerbound\\\\generat\\\\figure\\\\grw.eps\>\"", ",", "aa"}], 
     "]"}], ";"}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.857007483173395*^9, 3.8570075319076424`*^9}, {
   3.8570078396347585`*^9, 3.8570078555735507`*^9}, {3.857007929162863*^9, 
   3.8570079433764486`*^9}, {3.857008094972599*^9, 3.857008308467823*^9}, {
   3.857008486152383*^9, 3.8570086797894983`*^9}, {3.8570087113019233`*^9, 
   3.857008715426938*^9}, {3.857008761499879*^9, 3.857008778942911*^9}, {
   3.857008845207368*^9, 3.8570088509186563`*^9}, {3.8570089202263384`*^9, 
   3.857008945614297*^9}, {3.8570102498603315`*^9, 3.8570102588731833`*^9}, {
   3.8574632475324*^9, 3.857463254940198*^9}, {3.85746494003296*^9, 
   3.857465033118992*^9}, {3.857465157759304*^9, 3.857465159972622*^9}, {
   3.866015695978724*^9, 3.866015714005053*^9}, {3.8660184055208273`*^9, 
   3.86601847442607*^9}, {3.8660185053534937`*^9, 3.866018550024331*^9}, 
   3.866028381047658*^9, {3.8660284151260843`*^9, 3.866028439414752*^9}, {
   3.86602855587831*^9, 3.86602861557867*^9}, {3.866029077489768*^9, 
   3.866029215941695*^9}, {3.866029308869426*^9, 3.8660293181492233`*^9}, 
   3.866029395804034*^9, {3.8660294292953453`*^9, 3.8660294593274727`*^9}, {
   3.866029517192526*^9, 3.86602952056704*^9}, {3.8660296320404*^9, 
   3.866029671663047*^9}, {3.8660297945692043`*^9, 3.866029835619031*^9}, {
   3.866029943642099*^9, 3.86602996884645*^9}, {3.866030045341144*^9, 
   3.866030078897812*^9}, {3.866030130321286*^9, 3.866030194344997*^9}, {
   3.866030406270207*^9, 3.866030426639556*^9}, {3.866030545536865*^9, 
   3.866030574140601*^9}, {3.866030632606187*^9, 3.866030653127667*^9}, 
   3.866030709106864*^9, {3.8660316691314087`*^9, 3.866031682883018*^9}, {
   3.866032156029673*^9, 3.8660321642334146`*^9}, 3.8660322034770517`*^9, {
   3.866032325826498*^9, 3.8660323541269608`*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"cdafaf0e-b30e-4e7e-a8b5-e2332eee0884"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7BlQgcM1yZUzouc+hIpzOJyXN8jYv/gxlC/g
ELHIm+nakSdQvojDoiSuz99LnkL5Eg7u55pK5Z7B+DIO7kdkzXwNn0H5Cg6r
Nr9qT0yB8ZUcjshz7ZzTDuOrOKRGaGVrLYDx1Rwe2k85lrYRxtdwEBK/8qJ/
L4yv5dCpN0tH5xiMr+NQX+D82OMMjK/nsF521uyFF2B8Awf+l/pPdl6G8Q0d
zGOPdr+7CuMbOVR2HLZuvA7jGzus2XCmY8ENGN/EYTXv62m5N5/ZAwBfgFu/

         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUODCiAw6H8tnu20vyr9hC+gEPcjiml3nU3oXwR
h4f7c7p0b92G8iUcRKoOeMrH3YXyZRySahzVn8Tfg/IVHBx/bbNn5b8P5Ss5
hHq4G15oh/FVHBq4PNT+34bx1RwacifM7eZ+AOVrOPSrT8hKUYDxtRya9j5W
V9eH8XUcJujNaF1oCePrOQTz7ecSdYTxDRxs/3LYJbvB+IYOjbwHLLS9YHwj
h04+tu67PjC+sYPaQVH+U34wvonDtpUMUzUDHtgDAMCaSUg=
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        LineBox[{{3., 0.}, {4., 0.21926602348452404`}, {5., 
         0.2670937910612338}, {6., 0.2978191315269524}, {7., 
         0.3182345241986319}, {8., 0.3321048292495728}, {9., 
         0.3416716569590397}, {10., 0.34833901342843426`}, {11., 
         0.35301928529111337`}, {12., 0.3563214440352739}, {13., 
         0.3586595490833739}, {14., 0.36031926962896804`}, {15., 
         0.36149955198037675`}, {16., 0.3623399416457257}, {17., 
         0.3629388808644472}, {18., 0.3633660184189298}, {19., 
         0.3636707635292376}, {20., 0.3638882689620761}}]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQOcmlu25d5+Zg/hfbBH5TM4oPI50PgCaHwRNL4E
Gl8Gja+AxldC46ug8dXQ+BpofC00vg4aXw+Nb4DGN0TjG6HxjdH4JnA+ACI2
XwE=
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQNTT7g2TQ9+YA/hfbBH5TM4oPI50PgCaHwRNL4E
Gl8Gja+AxldC46ug8dXQ+BpofC00vg4aXw+Nb4DGN0TjG6HxjdH4JnA+AFFf
YfU=
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQPreSYX3gi6bg/hfbBH5TM4oPI50PgCaHwRNL4E
Gl8Gja+AxldC46ug8dXQ+BpofC00vg4aXw+Nb4DGN0TjG6HxjdH4JnA+AM2U
Xi8=
         "]]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9gyowOGa5MoZ0XMfQsU5HM7LG2TsX/wY
yhdwiFjkzXTtyBMoX8RhURLX5+8lT6F8CQf3c02lcs9gfBkH9yOyZr6Gz6B8
BYdVm1+1J6bA+EoOR+S5ds5ph/FVHFIjtLK1FsD4ag4P7accS9sI42s4CIlf
edG/F8bXcujUm6WjcwzG13GoL3B+7HEGxtdzWC87a/bCCzC+gQP/S/0nOy/D
+IYO5rFHu99dhfGNHCo7Dls3XofxjR3WbDjTseAGjG/isJr39bTcm8/sAWkY
W8E=
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGAQBmJGIGZigAMHBhTA4VB+2z1baf5VewhfwCFux5RS77qb
UL6Iw8P9OV26t25D+RIOIlUHPOXj7kL5Mg5JNY7qT+LvQfkKDo6/ttmz8t+H
8pUcQj3cDS+0w/gqDg1cHmr/b8P4ag4NuRPmdnM/gPI1HPrVJ2SlKMD4Wg5N
ex+rq+vD+DoOE/RmtC60hPH1HIL59nOJOsL4Bg62fznskt1gfEOHRt4DFtpe
ML6RQycfW/ddHxjf2EHtoCj/KT8Y38Rh20qGqZoBD+wByg5JSg==
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledUpTriangle]", {0., 0.}],
          "InsetString"], {{{3., 0.}}, {{4., 0.21926602348452404`}}, {{5., 
         0.2670937910612338}}, {{6., 0.2978191315269524}}, {{7., 
         0.3182345241986319}}, {{8., 0.3321048292495728}}, {{9., 
         0.3416716569590397}}, {{10., 0.34833901342843426`}}, {{11., 
         0.35301928529111337`}}, {{12., 0.3563214440352739}}, {{13., 
         0.3586595490833739}}, {{14., 0.36031926962896804`}}, {{15., 
         0.36149955198037675`}}, {{16., 0.3623399416457257}}, {{17., 
         0.3629388808644472}}, {{18., 0.3633660184189298}}, {{19., 
         0.3636707635292376}}, {{20., 0.3638882689620761}}}]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[
               Rational[1, 72]], 
              AbsoluteThickness[1.6], 
              Thickness[Large], 
              Dashing[{Small, Small}], 
              RGBColor[0.368417, 0.506779, 0.709798]]}],
           TraditionalForm], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGZiQABOzS3bcm8/s4fwPtij8hkcUPkcaHwBNL4I
Gl8CjS+DxldA4yuh8VXQ+GpofA00vhYaXweNr4fGN0DjG6LxjdD4xmh8Ezgf
ACvyXwM=
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[
               Rational[1, 72]], 
              AbsoluteThickness[1.6], 
              Thickness[Large], 
              Dashing[{Small, Small}], 
              RGBColor[0.880722, 0.611041, 0.142051]]}],
           TraditionalForm], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGZiQICpJ1ybpgc/sIfwPtij8hkcUPkcaHwBNL4I
Gl8CjS+DxldA4yuh8VXQ+GpofA00vhYaXweNr4fGN0DjG6LxjdD4xmh8Ezgf
AFsbYfc=
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[
               Rational[1, 72]], 
              AbsoluteThickness[1.6], 
              Thickness[Large], 
              Dashing[{Small, Small}], 
              RGBColor[0.560181, 0.691569, 0.194885]]}],
           TraditionalForm], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGZiQID1PJMLbwRdt4fwPtij8hkcUPkcaHwBNL4I
Gl8CjS+DxldA4yuh8VXQ+GpofA00vhYaXweNr4fGN0DjG6LxjdD4xmh8Ezgf
ANdQXjE=
         "]]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{
         Small, Small}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{
         Small, Small}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(0\\)]\\)(\\!\\(\\*StyleBox[\
\\\"x\\\",FontSlant->\\\"Italic\\\"]\\)) = 1\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \
\\(0\\)]\\)(\\!\\(\\*StyleBox[\\\"x\\\",FontSlant->\\\"Italic\\\"]\\)) = 2\"",
        "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \
\\(0\\)]\\)(\\!\\(\\*StyleBox[\\\"x\\\",FontSlant->\\\"Italic\\\"]\\)) = 3\"",
        "None", "None", "None"},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Automatic"}], 
                   "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{}], ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{}], ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{}], ",", "Automatic"}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Probability\"", TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*StyleBox[\\\"M\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->500,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 20.}, {0, 0.714285714}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7BlQgcM1yZUzouc+hIpzOJyXN8jYv/gxlC/g
ELHIm+nakSdQvojDoiSuz99LnkL5Eg7u55pK5Z7B+DIO7kdkzXwNn0H5Cg6r
Nr9qT0yB8ZUcjshz7ZzTDuOrOKRGaGVrLYDx1Rwe2k85lrYRxtdwEBK/8qJ/
L4yv5dCpN0tH5xiMr+NQX+D82OMMjK/nsF521uyFF2B8Awf+l/pPdl6G8Q0d
zGOPdr+7CuMbOVR2HLZuvA7jGzus2XCmY8ENGN/EYTXv62m5N5/ZAwBfgFu/

          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUODCiAw6H8tnu20vyr9hC+gEPcjiml3nU3oXwR
h4f7c7p0b92G8iUcRKoOeMrH3YXyZRySahzVn8Tfg/IVHBx/bbNn5b8P5Ss5
hHq4G15oh/FVHBq4PNT+34bx1RwacifM7eZ+AOVrOPSrT8hKUYDxtRya9j5W
V9eH8XUcJujNaF1oCePrOQTz7ecSdYTxDRxs/3LYJbvB+IYOjbwHLLS9YHwj
h04+tu67PjC+sYPaQVH+U34wvonDtpUMUzUDHtgDAMCaSUg=
          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         Line[{{3., 0.}, {4., 0.21926602348452404`}, {5., 
          0.2670937910612338}, {6., 0.2978191315269524}, {7., 
          0.3182345241986319}, {8., 0.3321048292495728}, {9., 
          0.3416716569590397}, {10., 0.34833901342843426`}, {11., 
          0.35301928529111337`}, {12., 0.3563214440352739}, {13., 
          0.3586595490833739}, {14., 0.36031926962896804`}, {15., 
          0.36149955198037675`}, {16., 0.3623399416457257}, {17., 
          0.3629388808644472}, {18., 0.3633660184189298}, {19., 
          0.3636707635292376}, {20., 0.3638882689620761}}]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQOcmlu25d5+Zg/hfbBH5TM4oPI50PgCaHwRNL4E
Gl8Gja+AxldC46ug8dXQ+BpofC00vg4aXw+Nb4DGN0TjG6HxjdH4JnA+ACI2
XwE=
          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.880722, 0.611041, 0.142051]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQNTT7g2TQ9+YA/hfbBH5TM4oPI50PgCaHwRNL4E
Gl8Gja+AxldC46ug8dXQ+BpofC00vg4aXw+Nb4DGN0TjG6HxjdH4JnA+AFFf
YfU=
          "]]}, {
         Hue[0.8503398874989481, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.560181, 0.691569, 0.194885]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQPreSYX3gi6bg/hfbBH5TM4oPI50PgCaHwRNL4E
Gl8Gja+AxldC46ug8dXQ+BpofC00vg4aXw+Nb4DGN0TjG6HxjdH4JnA+AM2U
Xi8=
          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9gyowOGa5MoZ0XMfQsU5HM7LG2TsX/wY
yhdwiFjkzXTtyBMoX8RhURLX5+8lT6F8CQf3c02lcs9gfBkH9yOyZr6Gz6B8
BYdVm1+1J6bA+EoOR+S5ds5ph/FVHFIjtLK1FsD4ag4P7accS9sI42s4CIlf
edG/F8bXcujUm6WjcwzG13GoL3B+7HEGxtdzWC87a/bCCzC+gQP/S/0nOy/D
+IYO5rFHu99dhfGNHCo7Dls3XofxjR3WbDjTseAGjG/isJr39bTcm8/sAWkY
W8E=
          "]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         GeometricTransformation[
          Inset["\[FilledSquare]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBmJGIGZigAMHBhTA4VB+2z1baf5VewhfwCFux5RS77qb
UL6Iw8P9OV26t25D+RIOIlUHPOXj7kL5Mg5JNY7qT+LvQfkKDo6/ttmz8t+H
8pUcQj3cDS+0w/gqDg1cHmr/b8P4ag4NuRPmdnM/gPI1HPrVJ2SlKMD4Wg5N
ex+rq+vD+DoOE/RmtC60hPH1HIL59nOJOsL4Bg62fznskt1gfEOHRt4DFtpe
ML6RQycfW/ddHxjf2EHtoCj/KT8Y38Rh20qGqZoBD+wByg5JSg==
          "]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         GeometricTransformation[
          Inset["\[FilledUpTriangle]", {0., 0.}], {{{3., 0.}}, {{4., 
          0.21926602348452404`}}, {{5., 0.2670937910612338}}, {{6., 
          0.2978191315269524}}, {{7., 0.3182345241986319}}, {{8., 
          0.3321048292495728}}, {{9., 0.3416716569590397}}, {{10., 
          0.34833901342843426`}}, {{11., 0.35301928529111337`}}, {{12., 
          0.3563214440352739}}, {{13., 0.3586595490833739}}, {{14., 
          0.36031926962896804`}}, {{15., 0.36149955198037675`}}, {{16., 
          0.3623399416457257}}, {{17., 0.3629388808644472}}, {{18., 
          0.3633660184189298}}, {{19., 0.3636707635292376}}, {{20., 
          0.3638882689620761}}}]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{}], GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                Thickness[Large], 
                Dashing[{Small, Small}], 
                RGBColor[0.368417, 0.506779, 0.709798]]}], {0., 
           0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGZiQABOzS3bcm8/s4fwPtij8hkcUPkcaHwBNL4I
Gl8CjS+DxldA4yuh8VXQ+GpofA00vhYaXweNr4fGN0DjG6LxjdD4xmh8Ezgf
ACvyXwM=
          "]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.880722, 0.611041, 0.142051]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{}], GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                Thickness[Large], 
                Dashing[{Small, Small}], 
                RGBColor[0.880722, 0.611041, 0.142051]]}], {0., 
           0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGZiQICpJ1ybpgc/sIfwPtij8hkcUPkcaHwBNL4I
Gl8CjS+DxldA4yuh8VXQ+GpofA00vhYaXweNr4fGN0DjG6LxjdD4xmh8Ezgf
AFsbYfc=
          "]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.560181, 0.691569, 0.194885]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{}], GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                Thickness[Large], 
                Dashing[{Small, Small}], 
                RGBColor[0.560181, 0.691569, 0.194885]]}], {0., 
           0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGZiQID1PJMLbwRdt4fwPtij8hkcUPkcaHwBNL4I
Gl8CjS+DxldA4yuh8VXQ+GpofA00vhYaXweNr4fGN0DjG6LxjdD4xmh8Ezgf
ANdQXjE=
          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.880722, 0.611041, 0.142051]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[
          0.560181, 0.691569, 
           0.194885]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.880722, 0.611041, 0.142051]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[
          0.560181, 0.691569, 
           0.194885]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Probability", None}, {
        "\!\(\*StyleBox[\"M\",FontSlant->\"Italic\"]\)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 500, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 20.}, {0, 0.714285714}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 72]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{Small, Small}], 
         RGBColor[0.368417, 0.506779, 0.709798]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{Small, Small}], 
         RGBColor[0.880722, 0.611041, 0.142051]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{Small, Small}], 
         RGBColor[0.560181, 0.691569, 0.194885]]}, {
       "\!\(\*SubscriptBox[\(\[Sigma]\), \
\(0\)]\)(\!\(\*StyleBox[\"x\",FontSlant->\"Italic\"]\)) = 1", 
        "\!\(\*SubscriptBox[\(\[Sigma]\), \
\(0\)]\)(\!\(\*StyleBox[\"x\",FontSlant->\"Italic\"]\)) = 2", 
        "\!\(\*SubscriptBox[\(\[Sigma]\), \
\(0\)]\)(\!\(\*StyleBox[\"x\",FontSlant->\"Italic\"]\)) = 3", None, None, 
        None}, LegendMarkers -> {{"\[FilledCircle]", Automatic}, {
         "\[FilledSquare]", Automatic}, {"\[FilledUpTriangle]", Automatic}, {
          Graphics[{}], Automatic}, {
          Graphics[{}], Automatic}, {
          Graphics[{}], Automatic}}, 
       Joined -> {True, True, True, True, True, True}, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.85, 0.2}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.866032345941745*^9, 3.86603235723767*^9}},
 CellLabel->
  "Out[395]=",ExpressionUUID->"d7d29720-7e56-422b-9e66-74dd82a3f277"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fm2", "[", 
     RowBox[{"name_String", ",", 
      RowBox[{"size_", ":", "6"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ResourceFunction", "[", "\"\<PolygonMarker\>\"", "]"}], "[", 
     RowBox[{"name", ",", 
      RowBox[{"Offset", "@", "size"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Dynamic", "@", 
         RowBox[{"EdgeForm", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"CurrentValue", "[", "\"\<Color\>\"", "]"}], ",", 
            RowBox[{"Opacity", "[", "1", "]"}]}], "}"}], "]"}]}], ",", 
        RowBox[{"Dynamic", "@", 
         RowBox[{"FaceForm", "@", 
          RowBox[{"Lighter", "[", 
           RowBox[{
            RowBox[{"CurrentValue", "[", "\"\<Color\>\"", "]"}], ",", 
            "0.75"}], "]"}]}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}]], "Input",
 CellChangeTimes->{{3.866029290930043*^9, 3.866029290936699*^9}, 
   3.8660293280979548`*^9, 3.866030092802454*^9, {3.866030242192244*^9, 
   3.866030258726379*^9}, 3.866030804740641*^9},
 CellLabel->
  "In[343]:=",ExpressionUUID->"7584c700-99d1-43a3-9a79-d62c83a774ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0.550458716`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0.613738888`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "0.649028127`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0.670528911`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "0.684341682`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", "0.693519313`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "0.699754808`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", "0.70405573`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ",", "0.707053235`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", "0.709157466`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", "0.710642358`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"12", ",", "0.711693559`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"13", ",", "0.712439968`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"14", ",", "0.712970752`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"15", ",", "0.713348648`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", "0.713618153`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"17", ",", "0.713810319`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"18", ",", "0.713947628`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"19", ",", "0.714045617`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", "0.71411553`"}], "}"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{
  3.857007947464094*^9, {3.8660157253808126`*^9, 3.86601573075305*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b70f5436-9276-439c-b3bc-8d09b100ec48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data11", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.227272684624687"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.2720587198774075"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.2911014419392305"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.30178190564354673"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.3086446035397135"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.3134335754966084"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.31696797253421055"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.3196847957857418"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.32183879830515094"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.3235887512463864"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.3250387232263272"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.32625985415510506"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.3273023918533702"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.3282028939176759"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.3289885425082924"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.32968002188997425"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.33029330267156426"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.33084095967069804"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.3313329780252984"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "0.3317774410809254"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", "0.33218092279468237"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "0.3325488485945548"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "0.3328857166236144"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "0.3331953010954362"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"26", ",", "0.3334807883552388"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "0.33374489184556716"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"28", ",", "0.33398991917080606"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "0.33421786944382875"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "0.33443046813632377"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.09090906603106741"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.13786751467881064"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.159916040759927"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.17248488457623762"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.18059481933149896"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.18626258133558976"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.19044832000774534"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.19366682697879883"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.19621906278561016"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.19829273319590843"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.20001106365493218"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.20145823486533598"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.20269380886565624"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.20376104748202967"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.20469219761004953"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.2055117282710438"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.20623860116486237"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.20688768277660932"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.20747083913902054"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "0.2079976185541723"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", "0.20847584169492958"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "0.20891191009469773"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "0.20931118188619854"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "0.20967810420747657"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"26", ",", "0.2100164783477061"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "0.2103294963199116"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"28", ",", "0.21061991611490496"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "0.21089008490838568"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "0.21114206914094522"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0.0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.045454513468515256"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.08823518935760538"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.1107592206396959"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.12390880747572713"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.13245152453543718"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.13843705325283087"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.14286246878712727"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.14626725097117735"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.14896801637187182"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.15116279725376375"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.15298166446690453"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.15451364370694914"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.1558216666651931"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.15695154302742878"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.1579373470390686"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.15880501390168344"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.15957457248735926"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.16026179494336976"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.16087920675167"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "0.16143694837327893"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", "0.16194326735536013"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "0.16240497059380596"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "0.16282770184420942"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "0.1632161966762669"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"26", ",", "0.16357445314858426"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "0.16390587600016607"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"28", ",", "0.16421336082546142"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "0.1644994161152449"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "0.16476620703258735"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data14", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"26", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"28", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "0.34053733"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "0.34053733"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"bb", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"data11", ",", "data12", ",", "data13", ",", "data14"}], "}"}], 
    ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[FilledCircle]\>\"", ",", "\"\<\[FilledSquare]\>\"", ",", 
       "\"\<\[FilledUpTriangle]\>\"", ",", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", "}"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \(0\)]\) = (1,0,0)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \(0\)]\) = (1,1,0)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \(0\)]\) = (1,1,1)\>\"", ",", 
         "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0.2"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", "Thick", ",", "Thick", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", "Dashed", ",", 
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "1"}], "]"}]}], "]"}]}], "}"}]}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*StyleBox[\"M\",FontSlant->\"Italic\"]\)\>\"", ",", 
       "\"\<Probability\>\""}], "}"}]}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<E:\\\\lowerbound\\\\generat\\\\figure\\\\3drw.png\>\"", ",", "bb"}],
      "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<E:\\\\lowerbound\\\\generat\\\\figure\\\\3drw.eps\>\"", ",", "bb"}],
      "]"}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8574600107559075`*^9, 3.857460017325762*^9}, {
   3.8574600630487013`*^9, 3.857460196891589*^9}, {3.8574626713182106`*^9, 
   3.8574626765694866`*^9}, {3.857462731797925*^9, 3.857462739404769*^9}, {
   3.8574627874974556`*^9, 3.8574627971701264`*^9}, {3.857462875782039*^9, 
   3.857463002103729*^9}, {3.857463106961733*^9, 3.85746317206131*^9}, {
   3.8574632262178135`*^9, 3.857463240640158*^9}, {3.857465122751082*^9, 
   3.857465149182336*^9}, 3.866015035265465*^9, {3.8660151063045797`*^9, 
   3.86601515244869*^9}, {3.866015455681672*^9, 3.866015457813046*^9}, {
   3.866015503811974*^9, 3.866015554208001*^9}, {3.866015621365017*^9, 
   3.866015677829174*^9}, {3.8660157333775673`*^9, 3.866015744383853*^9}, {
   3.866015915010078*^9, 3.866015920977746*^9}, {3.8660160088899403`*^9, 
   3.866016034326174*^9}, {3.866016097778145*^9, 3.866016103721266*^9}, {
   3.866016269503353*^9, 3.8660162787215242`*^9}, {3.866016349461686*^9, 
   3.8660163903279257`*^9}, {3.866031725874783*^9, 3.866031760280068*^9}, {
   3.866032413762113*^9, 3.866032432109269*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"00f7b20c-1292-49e4-b184-d728624fcbf4"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7BlQgQNr9L1SV/GzUHEOB64jsr8yMi9C+QIO
lxbZfExfeAnKF3FYe+8Cb2rAZShfwmFh3yTvqwdgfBmH+Gq+zd78V6B8BYeN
Nb84TDxhfCWHBem7zbeXwvgqDj9qgw8xzoTx1Rx2WP2dvnYrjK/h8MW4xzz/
LIyv5dDH9Iyp8CGMr+MQkW21u/UTjK/n8I7361Y3xqtQvoHDRJutX1X5YHxD
B5c4LpsqSRjfyIH3t3NrmzKMb+xgsqC2v14HxjdxOCWra9NvAuObOizs3190
3RrGN3OIaf9wtNgJxjd3+OTn9L3KA8a3cKjk7X3y3xfGt3So3hCRJBQM41s5
NMt/Pbs/HMa3drh96HWHcAyMb+OgKMjkKJ4A49s6bGQ4EHE5Gca3c0ice5vH
P/2qPQA+Y4CB
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7BlQgYNBVjPnRdftUHEOB4XvMZ1Llh6E8gUc
knZM/aVQcQTKF3EIm6Yu+kf4GJQv4ZDWnau6W/Y4lC/j8Ixt+fHi6zC+gsP1
UkbfOQknoHwlB7ZrEhLCp2B8FQd97kNntsiehPLVHIIN+ZhWJML4Gg4nLeZl
fJsJ42s5aFxV0Ew6CePrOCT8F3tx7yOMr+cwTX1i73WRU1C+gcONRbazo4xh
fEOHGN33waZ+ML6Rw5emacfZ0mB8Y4ebjntWe1fD+CYOHM9qutL7YHxTh+PM
q2tWzYfxzRyif3PJhq2H8c0dbjGelVuwF8a3cDi/pbBk6ykY39Lhj5Bizu5r
ML6Vg8d7/pcXH8L41g4TGLk2Cb+B8W0cZh4983L6Vxjf1kFgx12Hon8wvp3D
4smPeLawnbYHAEpygxA=
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7BlQgYOA4OzEC67LoeIcDj5bll6ZMm0blC/g
cOFAQtz2qD1QvohDSfbpyzU79kP5Eg4d68Vfa385AOXLOJi6KOv47TgI5Ss4
7JFdZB/oeQjKV3J4eXHTwkc7YHwVh/lnrL2TBA9D+WoOSVc8i30jYXwNhzUf
H5k9nwLjaznwvXJIljoO4+s4ZL3QevjtI4yv59DKqvfjj9gRKN/AIeCYTp2X
OYxv6PCAeTLTzmAY38hBex5v54ccGN/YodyOK6G0GcY3cZiQfXbmhukwvqkD
R88Ft+8rYXwzhyMLeqb17YLxzR3UHbcsWn8SxrdwsHugdrjzOoxv6cBVXrzR
5QmMb+XA9if2O+MHGN/awbS+VeXeLxjfxmH5I/XmjyxHoXxbh85OM7lAPhjf
ziG4IEKeX/yoPQBxd4Jc
         "]]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7PdvuiUae/qqPVTAAZXPgcYXQOOLoPEl0Pgy
aHwFNL4SGl8Fja+GxtdA42uh8XXQ+HpofAM0viEa3wiNb4zGN0Hjm6LxzdD4
5mh8CzS+JRrfCo1vjca3QePbovHt4HwAsMCZVA==
         "]]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledCircle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9gyowIE1+l6pq/hZqDiHA9cR2V8ZmReh
fAGHS4tsPqYvvATlizisvXeBNzXgMpQv4bCwb5L31QMwvoxDfDXfZm/+K1C+
gsPGml8cJp4wvpLDgvTd5ttLYXwVhx+1wYcYZ8L4ag47rP5OX7sVxtdw+GLc
Y55/FsbXcuhjesZU+BDG13GIyLba3foJxtdzeMf7dasb41Uo38Bhos3Wr6p8
ML6hg0scl02VJIxv5MD727m1TRnGN3YwWVDbX68D45s4nJLVtek3gfFNHRb2
7y+6bg3jmznEtH84WuwE45s7fPJz+l7lAeNbOFTy9j757wvjWzpUb4hIEgqG
8a0cmuW/nt0fDuNbO9w+9LpDOAbGt3FQFGRyFE+A8W0dNjIciLicDOPbOSTO
vc3jn37VHgBJY4CD
         "]]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledSquare]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9gyowMEgq5nzout2qDiHg8L3mM4lSw9C
+QIOSTum/lKoOALliziETVMX/SN8DMqXcEjrzlXdLXscypdxeMa2/HjxdRhf
weF6KaPvnIQTUL6SA9s1CQnhUzC+ioM+96EzW2RPQvlqDsGGfEwrEmF8DYeT
FvMyvs2E8bUcNK4qaCadhPF1HBL+i7249xHG13OYpj6x97rIKSjfwOHGItvZ
UcYwvqFDjO77YFM/GN/I4UvTtONsaTC+scNNxz2rvathfBMHjmc1Xel9ML6p
w3Hm1TWr5sP4Zg7Rv7lkw9bD+OYOtxjPyi3YC+NbOJzfUliy9RSMb+nwR0gx
Z/c1GN/KweM9/8uLD2F8a4cJjFybhN/A+DYOM4+eeTn9K4xv6yCw465D0T8Y
385h8eRHPFvYTtsDAFVygxI=
         "]]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        GeometricTransformationBox[
         TagBox[InsetBox["\[FilledUpTriangle]", {0., 0.}],
          "InsetString"], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9gyowEFAcHbiBdflUHEOB58tS69MmbYN
yhdwuHAgIW571B4oX8ShJPv05Zod+6F8CYeO9eKvtb8cgPJlHExdlHX8dhyE
8hUc9sgusg/0PATlKzm8vLhp4aMdML6Kw/wz1t5JgoehfDWHpCuexb6RML6G
w5qPj8yeT4HxtRz4XjkkSx2H8XUcsl5oPfz2EcbXc2hl1fvxR+wIlG/gEHBM
p87LHMY3dHjAPJlpZzCMb+SgPY+380MOjG/sUG7HlVDaDOObOEzIPjtzw3QY
39SBo+eC2/eVML6Zw5EFPdP6dsH45g7qjlsWrT8J41s42D1QO9x5Hca3dOAq
L97o8gTGt3Jg+xP7nfEDjG/tYFrfqnLvF4xv47D8kXrzR5ajUL6tQ2enmVwg
H4xv5xBcECHPL37UHgB8d4Je
         "]]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{Small, Small}], GeometricTransformationBox[InsetBox[
          FormBox[
           StyleBox[
            GraphicsBox[{}],
            StripOnInput->False,
            GraphicsBoxOptions->{DefaultBaseStyle->Directive[
              PointSize[
               Rational[1, 72]], 
              AbsoluteThickness[1.6], 
              Thickness[Large], 
              Dashing[{Small, Small}], 
              RGBColor[0.368417, 0.506779, 0.709798]]}],
           TraditionalForm], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9vs33RKNPX3VHirggMrnQOMLoPFF0PgS
aHwZNL4CGl8Jja+CxldD42ug8bXQ+DpofD00vgEa3xCNb4TGN0bjm6DxTdH4
Zmh8czS+BRrfEo1vhca3RuPboPFt0fh2cD4Au8CZVg==
         "]]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{
         Small, Small}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         NCache[
          Rational[1, 72], 0.013888888888888888`]], Thickness[Large], 
        Dashing[{
         Small, Small}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, {{}, {}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(0\\)]\\) = (1,0,0)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(0\\)]\\) = (1,1,0)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(0\\)]\\) = (1,1,1)\"", 
       "None"},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[Large]], FontSize -> 10, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "72"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "Automatic"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Automatic"}], 
                   "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{}], ",", "Automatic"}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.85, 0.2}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"Probability\"", TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*StyleBox[\\\"M\\\",FontSlant->\\\"Italic\\\"]\\)\"", 
       TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->500,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 30.}, {0, 0.34053733}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7BlQgQNr9L1SV/GzUHEOB64jsr8yMi9C+QIO
lxbZfExfeAnKF3FYe+8Cb2rAZShfwmFh3yTvqwdgfBmH+Gq+zd78V6B8BYeN
Nb84TDxhfCWHBem7zbeXwvgqDj9qgw8xzoTx1Rx2WP2dvnYrjK/h8MW4xzz/
LIyv5dDH9Iyp8CGMr+MQkW21u/UTjK/n8I7361Y3xqtQvoHDRJutX1X5YHxD
B5c4LpsqSRjfyIH3t3NrmzKMb+xgsqC2v14HxjdxOCWra9NvAuObOizs3190
3RrGN3OIaf9wtNgJxjd3+OTn9L3KA8a3cKjk7X3y3xfGt3So3hCRJBQM41s5
NMt/Pbs/HMa3drh96HWHcAyMb+OgKMjkKJ4A49s6bGQ4EHE5Gca3c0ice5vH
P/2qPQA+Y4CB
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7BlQgYNBVjPnRdftUHEOB4XvMZ1Llh6E8gUc
knZM/aVQcQTKF3EIm6Yu+kf4GJQv4ZDWnau6W/Y4lC/j8Ixt+fHi6zC+gsP1
UkbfOQknoHwlB7ZrEhLCp2B8FQd97kNntsiehPLVHIIN+ZhWJML4Gg4nLeZl
fJsJ42s5aFxV0Ew6CePrOCT8F3tx7yOMr+cwTX1i73WRU1C+gcONRbazo4xh
fEOHGN33waZ+ML6Rw5emacfZ0mB8Y4ebjntWe1fD+CYOHM9qutL7YHxTh+PM
q2tWzYfxzRyif3PJhq2H8c0dbjGelVuwF8a3cDi/pbBk6ykY39Lhj5Bizu5r
ML6Vg8d7/pcXH8L41g4TGLk2Cb+B8W0cZh4983L6Vxjf1kFgx12Hon8wvp3D
4smPeLawnbYHAEpygxA=
          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7BlQgYOA4OzEC67LoeIcDj5bll6ZMm0blC/g
cOFAQtz2qD1QvohDSfbpyzU79kP5Eg4d68Vfa385AOXLOJi6KOv47TgI5Ss4
7JFdZB/oeQjKV3J4eXHTwkc7YHwVh/lnrL2TBA9D+WoOSVc8i30jYXwNhzUf
H5k9nwLjaznwvXJIljoO4+s4ZL3QevjtI4yv59DKqvfjj9gRKN/AIeCYTp2X
OYxv6PCAeTLTzmAY38hBex5v54ccGN/YodyOK6G0GcY3cZiQfXbmhukwvqkD
R88Ft+8rYXwzhyMLeqb17YLxzR3UHbcsWn8SxrdwsHugdrjzOoxv6cBVXrzR
5QmMb+XA9if2O+MHGN/awbS+VeXeLxjfxmH5I/XmjyxHoXxbh85OM7lAPhjf
ziG4IEKeX/yoPQBxd4Jc
          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]], 
         Line[CompressedData["
1:eJxTTMoPSmViYGCQA2IQDQEf7PdvuiUae/qqPVTAAZXPgcYXQOOLoPEl0Pgy
aHwFNL4SGl8Fja+GxtdA42uh8XXQ+HpofAM0viEa3wiNb4zGN0Hjm6LxzdD4
5mh8CzS+JRrfCo1vjca3QePbovHt4HwAsMCZVA==
          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         GeometricTransformation[
          Inset["\[FilledCircle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9gyowIE1+l6pq/hZqDiHA9cR2V8ZmReh
fAGHS4tsPqYvvATlizisvXeBNzXgMpQv4bCwb5L31QMwvoxDfDXfZm/+K1C+
gsPGml8cJp4wvpLDgvTd5ttLYXwVhx+1wYcYZ8L4ag47rP5OX7sVxtdw+GLc
Y55/FsbXcuhjesZU+BDG13GIyLba3foJxtdzeMf7dasb41Uo38Bhos3Wr6p8
ML6hg0scl02VJIxv5MD727m1TRnGN3YwWVDbX68D45s4nJLVtek3gfFNHRb2
7y+6bg3jmznEtH84WuwE45s7fPJz+l7lAeNbOFTy9j757wvjWzpUb4hIEgqG
8a0cmuW/nt0fDuNbO9w+9LpDOAbGt3FQFGRyFE+A8W0dNjIciLicDOPbOSTO
vc3jn37VHgBJY4CD
          "]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         GeometricTransformation[
          Inset["\[FilledSquare]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9gyowMEgq5nzout2qDiHg8L3mM4lSw9C
+QIOSTum/lKoOALliziETVMX/SN8DMqXcEjrzlXdLXscypdxeMa2/HjxdRhf
weF6KaPvnIQTUL6SA9s1CQnhUzC+ioM+96EzW2RPQvlqDsGGfEwrEmF8DYeT
FvMyvs2E8bUcNK4qaCadhPF1HBL+i7249xHG13OYpj6x97rIKSjfwOHGItvZ
UcYwvqFDjO77YFM/GN/I4UvTtONsaTC+scNNxz2rvathfBMHjmc1Xel9ML6p
w3Hm1TWr5sP4Zg7Rv7lkw9bD+OYOtxjPyi3YC+NbOJzfUliy9RSMb+nwR0gx
Z/c1GN/KweM9/8uLD2F8a4cJjFybhN/A+DYOM4+eeTn9K4xv6yCw465D0T8Y
385h8eRHPFvYTtsDAFVygxI=
          "]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]], 
         GeometricTransformation[
          Inset["\[FilledUpTriangle]", {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9gyowEFAcHbiBdflUHEOB58tS69MmbYN
yhdwuHAgIW571B4oX8ShJPv05Zod+6F8CYeO9eKvtb8cgPJlHExdlHX8dhyE
8hUc9sgusg/0PATlKzm8vLhp4aMdML6Kw/wz1t5JgoehfDWHpCuexb6RML6G
w5qPj8yeT4HxtRz4XjkkSx2H8XUcsl5oPfz2EcbXc2hl1fvxR+wIlG/gEHBM
p87LHMY3dHjAPJlpZzCMb+SgPY+380MOjG/sUG7HlVDaDOObOEzIPjtzw3QY
39SBo+eC2/eVML6Zw5EFPdP6dsH45g7qjlsWrT8J41s42D1QO9x5Hca3dOAq
L97o8gTGt3Jg+xP7nfEDjG/tYFrfqnLvF4xv47D8kXrzR5ajUL6tQ2enmVwg
H4xv5xBcECHPL37UHgB8d4Je
          "]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]], 
         GeometricTransformation[
          Inset[
           Style[
            Graphics[{}], GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                PointSize[
                 Rational[1, 72]], 
                AbsoluteThickness[1.6], 
                Thickness[Large], 
                Dashing[{Small, Small}], 
                RGBColor[0.368417, 0.506779, 0.709798]]}], {0., 
           0.}], CompressedData["
1:eJxTTMoPSmVmYGCQA2JGIGZigIEP9vs33RKNPX3VHirggMrnQOMLoPFF0PgS
aHwZNL4CGl8Jja+CxldD42ug8bXQ+DpofD00vgEa3xCNb4TGN0bjm6DxTdH4
Zmh8czS+BRrfEo1vhca3RuPboPFt0fh2cD4Au8CZVg==
          "]]}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[
          0.368417, 0.506779, 
           0.709798]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[Large]]}, {
         Directive[
          PointSize[
           Rational[1, 72]], 
          AbsoluteThickness[1.6], 
          Thickness[Large], 
          Dashing[{Small, Small}], 
          RGBColor[
          0.368417, 0.506779, 
           0.709798]]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"Probability", None}, {
        "\!\(\*StyleBox[\"M\",FontSlant->\"Italic\"]\)", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 500, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 30.}, {0, 0.34053733}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 72]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[Large]], 
        Directive[
         PointSize[
          Rational[1, 72]], 
         AbsoluteThickness[1.6], 
         Thickness[Large], 
         Dashing[{Small, Small}], 
         RGBColor[0.368417, 0.506779, 0.709798]]}, {
       "\!\(\*SubscriptBox[\(\[Sigma]\), \(0\)]\) = (1,0,0)", 
        "\!\(\*SubscriptBox[\(\[Sigma]\), \(0\)]\) = (1,1,0)", 
        "\!\(\*SubscriptBox[\(\[Sigma]\), \(0\)]\) = (1,1,1)", None}, 
       LegendMarkers -> {{"\[FilledCircle]", Automatic}, {
         "\[FilledSquare]", Automatic}, {"\[FilledUpTriangle]", Automatic}, {
          Graphics[{}], Automatic}}, Joined -> {True, True, True, True}, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.85, 0.2}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.8574631470520554`*^9, 3.8574631735594845`*^9}, 
   3.857463262631107*^9, 3.857463368075963*^9, 3.857465186188698*^9, 
   3.866015752799904*^9, 3.866016038034965*^9, {3.86601609948767*^9, 
   3.866016104726718*^9}, 3.866016280051135*^9, {3.866016363168048*^9, 
   3.866016391293858*^9}, {3.866031739239106*^9, 3.866031761342761*^9}, 
   3.866032433210531*^9},
 CellLabel->"Out[400]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
72.],ExpressionUUID->"8f955d8f-cb52-42fd-88ed-187955a54afc"]
}, Open  ]]
},
WindowSize->{1920, 967},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4d4464b9-f2b2-4d4d-978c-4ac50f641c9c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 14669, 371, 471, "Input",ExpressionUUID->"cdafaf0e-b30e-4e7e-a8b5-e2332eee0884"],
Cell[15252, 395, 49813, 1115, 338, "Output",ExpressionUUID->"d7d29720-7e56-422b-9e66-74dd82a3f277"]
}, Open  ]],
Cell[65080, 1513, 1177, 30, 75, "Input",ExpressionUUID->"7584c700-99d1-43a3-9a79-d62c83a774ef"],
Cell[66260, 1545, 1690, 46, 53, "Input",ExpressionUUID->"b70f5436-9276-439c-b3bc-8d09b100ec48"],
Cell[CellGroupData[{
Cell[67975, 1595, 13203, 333, 427, "Input",ExpressionUUID->"00f7b20c-1292-49e4-b184-d728624fcbf4"],
Cell[81181, 1930, 59102, 1190, 334, 37019, 827, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"8f955d8f-cb52-42fd-88ed-187955a54afc"]
}, Open  ]]
}
]
*)


